Fictitious domain method with boundary value correction using penalty-free Nitsche method

In this paper, we consider a fictitious domain approach based on a Nitsche type method without penalty. To allow for high order approximation using piecewise affine approximation of the geometry we use a boundary value correction technique based on Taylor expansion from the approximate to the physical boundary. To ensure stability of the method a ghost penalty stabilization is considered in the boundary zone. We prove optimal error estimates in the $H^1$-norm and estimates suboptimal by $\mathcal{O}(h^{\frac12})$ in the $L^2$-norm. The suboptimality is due to the lack of adjoint consistency of our formulation. Numerical results are provided to corroborate the theoretical study.

==> pictures/plot_vtk2.py <==
import os
from collections import namedtuple
from xml.etree.ElementTree import ElementTree
from vtk import *

import numpy as N
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm

tree = ElementTree()
tree.parse('../../results/u_phys000001.vtu')
root = tree.getroot()

vertexArray = []
dataArray = []
cellArray = []
#coords = dataArrays["Coordinates"].split()
## group the coordinates into coordinate tuples
#dim = int(numberOfComponents["Coordinates"])
#for i in range(len(coords)//dim):
#    vertexArray.append([float(c) for c in coords[i*dim:i*dim+dim]])

#for Piece in root.iter('Piece'):
#    number_of_points = Piece.get('NumberOfPoints')
#    print 'number_of_points=', number_of_points
#    number_of_cells = Piece.get('NumberOfCells')
#    print 'number_of_cells=', number_of_cells

piece = root.iter('Piece')
piece = piece.next()
point = piece.getchildren()[0]
dataArr = point.getchildren()
data = dataArr[0]

text = data.text
coords = text.split()

dim = 3
numberofvertices = len(coords)//dim
print 'number_of_vertices=', numberofvertices

for i in range(len(coords)//dim):
    vertexArray.append([float(c) for c in coords[i*dim:i*dim+dim]])

cells = piece.getchildren()[1]
dataArr = cells.getchildren()
data = dataArr[0]

cell_data = data.text
connectivity = cell_data.split()

numberofnodes = 3
numberofcells = len(connectivity)//numberofnodes
print 'number_of_cells_connectivity=', numberofcells

for i in range(len(connectivity)//numberofnodes):
    cellArray.append([int(c) for c in connectivity[i*numberofnodes:i*numberofnodes+numberofnodes]])

point_data = piece.getchildren()[2]
dataArr = point_data.getchildren()
data = dataArr[0]

u_data = data.text
u_sol = u_data.split()
dim = 1 # u is scalar

numberofdata = len(u_sol)//dim
print 'number_of_data=', numberofdata

for i in range(len(u_sol)//dim):
    dataArray.append([float(c) for c in u_sol[i*dim:i*dim+dim]])

tri = N.zeros((numberofcells, 3))
x = N.zeros(numberofvertices)
y = N.zeros(numberofvertices)
ux = N.zeros(numberofdata)
uy = N.zeros(numberofdata)

for i in xrange(0, numberofcells):
    tri[i, 0] = cellArray[i][0]
    tri[i, 1] = cellArray[i][1]
    tri[i, 2] = cellArray[i][2]

for i in xrange(numberofvertices):
    x[i] = vertexArray[i][0]
    y[i] = vertexArray[i][1]

for i in xrange(0, numberofdata):
    ux[i] = dataArray[i][0]
#uy[i] = dataArray[i][1]

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', weight='bold', size=20)
plt.rc('xtick.major', size=5, pad=10)
plt.rc('xtick', labelsize=18)
#plt.rc('xlabel', fontsize=20)

#plt.clf()
#levels = N.linspace(-0.5, 1.5, 64)
##x, y, tri, ux, uy = load_velocity("../results/u000001.vtu")
#plt.tricontour(x, y, tri, ux, levels, linestyles='-',
#             colors='black', linewidths=0.5)
#plt.tricontour(x, y, tri, ux, levels)
#plt.gca().set_aspect('equal')
#plt.minorticks_on()
#plt.gca().set_xticklabels([])
#plt.gca().set_yticklabels([])
#plt.title('$u$ ')
#plt.savefig("./results/u_contour.png", dpi=300, bbox_inches='tight')
#plt.savefig("./results/u_contour.pdf", bbox_inches='tight')

fig2 = plt.figure()
ax = fig2.add_subplot(111, projection='3d')
#label_size = 20
#plt.rcParams['xtick.labelsize'] = label_size
ax.tick_params(axis='both', which='major', labelsize=16)
plt.locator_params(nbins=4)
#ax.tick_params(axis='both', which='minor', labelsize=8)

#ax.plot(x,y,ux)
ax.set_zlabel(r"$u$") #,fontsize=20
ax.set_xlabel(r"$x$")
ax.set_ylabel(r"$y$")
#ax.xaxis.labelpad = 50
ax.plot_trisurf(x, y, tri, ux,cmap=cm.jet, linewidth=0.2)
plt.savefig("./results/u.png", dpi=300, bbox_inches='tight')
plt.savefig("./results/u.pdf", bbox_inches='tight')

fig3 = plt.figure()
plt.gca().set_aspect('equal')
plt.gca().set_xlabel(r"$x$")
plt.gca().set_ylabel(r"$y$")
plt.triplot(x,y,tri)
plt.savefig('./results/mesh.pdf')


plt.show()


